Sharp Vertex--Facet Assignment Obstructions Beyond Free Joins

A vertex--facet assignment of a convex polytope is a matching between vertices and nonincident facets that covers the smaller of the two classes. Jahn and Winter proved that assignments exist in dimension at most six, constructed free-join counterexamples in every higher dimension, and asked whether there are seven-dimensional counterexamples other than free joins. Since free joins have disconnected nonincidence graphs, we study counterexamples whose nonincidence graph is connected. Every such seven-polytope has at least seventeen vertices and seventeen facets, and an integral polytope attains both bounds. At least sixteen rational combinatorial types attain this minimum, and two equality branches are classified completely. The lower-bound proof analyzes how the ambient incidences of a face carrying an optimal Hall obstruction can coexist with connectedness; the extremal examples are convex hulls of exposed faces sharing one direction and coplanar one-point extensions of joins. The same constructions give connected integral examples of every positive deficiency in every dimension at least seven. For deficiency at least $h$ in dimension seven, the minimum larger class size lies between $3h+14$ and $5h+12$. Finally, for strict join--stack constructions with an inherited Hall certificate, we determine the sharp size floor $2d+2h+6$, its first-attainment dimension, the complete deficiency-one sequence, and further exact optima in fixed dimension.

==> anc/verify_balanced_family.py <==
#!/usr/bin/env python3
"""Exact combinatorial verifier for the balanced family R_d, d >= 7."""

from argparse import ArgumentParser
from collections import deque
from itertools import product


def truncated_prism(t):
    """Facet incidences of a t-prism after truncating the vertex (0,+)."""
    old = {("A", k, sign) for k in range(t) for sign in (-1, 1)}
    delta = {("U", "v"), ("U", 1), ("U", t - 1)}
    vertices = old - {("A", 0, 1)} | delta
    facets = {
        ("D",): set(delta),
        ("T", -1): {("A", k, -1) for k in range(t)},
        ("T", 1): (
            {("A", k, 1) for k in range(1, t)}
            | {("U", 1), ("U", t - 1)}
        ),
        ("X", 0): {
            ("A", 0, -1), ("A", 1, -1), ("A", 1, 1),
            ("U", "v"), ("U", 1),
        },
        ("X", t - 1): {
            ("A", t - 1, -1), ("A", t - 1, 1), ("A", 0, -1),
            ("U", t - 1), ("U", "v"),
        },
    }
    for k in range(1, t - 1):
        facets[("X", k)] = {
            ("A", k, -1), ("A", k, 1),
            ("A", k + 1, -1), ("A", k + 1, 1),
        }
    assert len(vertices) == 2 * t + 2
    assert len(facets) == t + 3
    return vertices, facets


def b_factor(m):
    """Small m-polytope with exactly two more facets than vertices."""
    if m == 3:
        vertices = {("B", i, sign) for i in range(3) for sign in (-1, 1)}
        facets = {
            ("Y", signs): {("B", i, signs[i]) for i in range(3)}
            for signs in product((-1, 1), repeat=3)
        }
        return vertices, facets

    # Four-dimensional bipyramid over a tetrahedron.
    vertices = {("W", i) for i in range(4)} | {("C", 1), ("C", -1)}
    facets = {
        ("F", i, sign): {("W", j) for j in range(4) if j != i} | {("C", sign)}
        for i in range(4) for sign in (-1, 1)
    }
    # Each pyramid adds an apex, a base facet, and the apex to every old facet.
    for dimension in range(5, m + 1):
        apex = ("Pyr", dimension)
        old_vertices = set(vertices)
        vertices.add(apex)
        facets = {name: face | {apex} for name, face in facets.items()}
        facets[("Base", dimension)] = old_vertices
    assert len(vertices) == m + 2
    assert len(facets) == m + 4
    return vertices, facets


def stacked_join(d):
    """Construct all vertex-facet incidences of R_d."""
    if d < 7:
        raise ValueError("d must be at least 7")
    m = d - 4
    b_vertices, b_facets = b_factor(m)
    beta = len(b_facets)
    t = beta + 4
    a_vertices, a_facets = truncated_prism(t)
    apex = ("p",)
    vertices = a_vertices | b_vertices | {apex}
    facets = {}

    # Retained facets H * B, H != Delta.
    for name, face in a_facets.items():
        if name != ("D",):
            facets[("Afac",) + name] = set(face) | b_vertices

    # Retained facets A * K induced by B.
    for name, face in b_facets.items():
        facets[("Bfac",) + name] = a_vertices | set(face)

    # Three cone facets over the edges of Delta.
    delta_edges = {
        ("NT",): {("U", 1), ("U", t - 1)},
        ("NX", 0): {("U", "v"), ("U", 1)},
        ("NX", t - 1): {("U", "v"), ("U", t - 1)},
    }
    for name, edge in delta_edges.items():
        facets[name] = {apex} | edge | b_vertices

    # One cone facet Delta * K for each facet K of B.
    delta = a_facets[("D",)]
    for name, face in b_facets.items():
        facets[("NB",) + name] = {apex} | delta | set(face)

    expected = 33 if d == 7 else 3 * d + 9
    assert len(vertices) == expected
    assert len(facets) == expected
    return vertices, facets, a_vertices


def maximum_matching(vertices, facets):
    adjacency = {
        vertex: [facet for facet, face in facets.items() if vertex not in face]
        for vertex in vertices
    }
    matched = {}

    def augment(vertex, seen):
        for facet in adjacency[vertex]:
            if facet in seen:
                continue
            seen.add(facet)
            if facet not in matched or augment(matched[facet], seen):
                matched[facet] = vertex
                return True
        return False

    for vertex in sorted(vertices, key=repr):
        augment(vertex, set())
    return {(vertex, facet) for facet, vertex in matched.items()}


def verify(d):
    vertices, facets, witness = stacked_join(d)
    containing = [name for name, face in facets.items() if witness <= face]
    hall_upper = len(facets) - len(containing) + len(vertices) - len(witness)
    matching = maximum_matching(vertices, facets)
    assert hall_upper == len(vertices) - 1
    assert len(matching) == hall_upper
    assert all(vertex not in facets[facet] for vertex, facet in matching)

    nodes = [("V", vertex) for vertex in vertices]
    nodes += [("F", facet) for facet in facets]
    graph = {node: [] for node in nodes}
    for vertex in vertices:
        for facet, face in facets.items():
            if vertex not in face:
                graph[("V", vertex)].append(("F", facet))
                graph[("F", facet)].append(("V", vertex))
    seen = {nodes[0]}
    queue = deque(seen)
    while queue:
        node = queue.popleft()
        for neighbor in graph[node]:
            if neighbor not in seen:
                seen.add(neighbor)
                queue.append(neighbor)
    assert len(seen) == len(nodes)
    return {
        "d": d,
        "vertices": len(vertices),
        "facets": len(facets),
        "matching_number": len(matching),
        "connected_nodes": len(seen),
    }


def main():
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("dimensions", nargs="*", type=int)
    dimensions = parser.parse_args().dimensions or [7, 8, 9, 10, 20, 50]
    for dimension in dimensions:
        print(verify(dimension))
    print("All exact balanced-family checks passed.")


if __name__ == "__main__":
    main()


==> anc/verify_c4.py <==
"""Exact sanity checks for C4 = [-1,1]^3 intersect {2x+2y+z <= 3}.

The polar non-incidence graph has one left vertex for each C4 facet and one
right vertex for each C4 vertex.  A matching covering all seven left vertices
is therefore a matching in this graph of size seven, leaving two right
vertices unmatched.
"""

from fractions import Fraction
from itertools import combinations, permutations


def solve3(rows):
    """Solve a 3-by-3 exact linear system, or return None if singular."""
    a = [[Fraction(x) for x in row[:3]] + [Fraction(row[3])] for row in rows]
    for col in range(3):
        pivot = next((r for r in range(col, 3) if a[r][col]), None)
        if pivot is None:
            return None
        a[col], a[pivot] = a[pivot], a[col]
        scale = a[col][col]
        a[col] = [x / scale for x in a[col]]
        for r in range(3):
            if r == col:
                continue
            scale = a[r][col]
            if scale:
                a[r] = [u - scale * v for u, v in zip(a[r], a[col])]
    return tuple(a[i][3] for i in range(3))


# Names and inequalities A*x <= b.  The final inequality is the cut facet.
FACETS = (
    ("X+", (1, 0, 0), 1),
    ("X-", (-1, 0, 0), 1),
    ("Y+", (0, 1, 0), 1),
    ("Y-", (0, -1, 0), 1),
    ("Z+", (0, 0, 1), 1),
    ("Z-", (0, 0, -1), 1),
    ("T", (2, 2, 1), 3),
)


def feasible(p):
    return all(sum(a * x for a, x in zip(row, p)) <= b for _, row, b in FACETS)


def enumerate_vertices():
    out = set()
    for inds in combinations(range(len(FACETS)), 3):
        rows = [FACETS[i][1] + (FACETS[i][2],) for i in inds]
        p = solve3(rows)
        if p is not None and feasible(p):
            out.add(p)
    return sorted(out)


def active(p):
    return {
        name
        for name, row, b in FACETS
        if sum(a * x for a, x in zip(row, p)) == b
    }


def affine_rank(points):
    if not points:
        return 0
    base = points[0]
    vecs = [[Fraction(x - y) for x, y in zip(p, base)] for p in points[1:]]
    # rank by exact Gaussian elimination
    if not vecs:
        return 0
    m, n = len(vecs), 3
    r = 0
    for c in range(n):
        piv = next((i for i in range(r, m) if vecs[i][c]), None)
        if piv is None:
            continue
        vecs[r], vecs[piv] = vecs[piv], vecs[r]
        q = vecs[r][c]
        vecs[r] = [v / q for v in vecs[r]]
        for i in range(m):
            if i != r and vecs[i][c]:
                q = vecs[i][c]
                vecs[i] = [u - q * v for u, v in zip(vecs[i], vecs[r])]
        r += 1
    return r


def find_left_cover_matching(vertices, incidence):
    """Return row->column matching, with all rows covered, if one exists."""
    nrows = len(FACETS)
    ncols = len(vertices)
    for cols in combinations(range(ncols), nrows):
        for perm in permutations(cols):
            if all(perm[i] not in incidence[i] for i in range(nrows)):
                return {FACETS[i][0]: vertices[perm[i]] for i in range(nrows)}
    return None


def main():
    vertices = enumerate_vertices()
    expected = {
        (Fraction(1), Fraction(1), Fraction(-1)),
        (Fraction(1), Fraction(-1), Fraction(1)),
        (Fraction(1), Fraction(-1), Fraction(-1)),
        (Fraction(-1), Fraction(1), Fraction(1)),
        (Fraction(-1), Fraction(1), Fraction(-1)),
        (Fraction(-1), Fraction(-1), Fraction(1)),
        (Fraction(-1), Fraction(-1), Fraction(-1)),
        (Fraction(1), Fraction(0), Fraction(1)),
        (Fraction(0), Fraction(1), Fraction(1)),
    }
    assert set(vertices) == expected, (vertices, expected)
    assert len(vertices) == 9
    assert affine_rank(vertices) == 3

    incidence = []
    for name, _, _ in FACETS:
        row = {j for j, p in enumerate(vertices) if name in active(p)}
        # Every listed supporting hyperplane is a genuine 2-face.
        assert len(row) >= 3
        assert affine_rank([vertices[j] for j in row]) == 2
        incidence.append(row)
    assert len(FACETS) == 7
    assert len({tuple(sorted(r)) for r in incidence}) == 7

    # Polar B=C4*: rows are B vertices (C4 facets), columns B facets (C4
    # vertices), and an edge means non-incidence in C4.
    matching = find_left_cover_matching(vertices, incidence)
    assert matching is not None
    used = list(matching.values())
    assert len(set(used)) == 7
    unmatched = [p for p in vertices if p not in used]
    assert len(unmatched) == 2

    print("C4 exact check: 9 vertices, 7 facets, full dimension 3")
    for p in vertices:
        print("  V", tuple(int(x) if x.denominator == 1 else x for x in p),
              "active=", sorted(active(p)))
    print("Polar non-incidence matching (7 left vertices):")
    for f, p in matching.items():
        assert f not in active(p)
        print(f"  {f} -- {tuple(int(x) for x in p)}")
    print("unmatched B facets (C4 vertices):", unmatched)


if __name__ == "__main__":
    main()


==> anc/verify_constant_family.py <==
#!/usr/bin/env python3
"""Exact combinatorial audit for the constant-remainder join--stack family.

The family uses A = Delta_2 x Delta_s, a facet F = Delta_1 x Delta_s,
and B = (Pyr^(q-3) C_c)^*, where C_3 is the cube and C_4 is the
cut cube [-1,1]^3 intersected with 2x+2y+z <= 3.  A strict stack beyond
F*B is then taken.  All incidences are represented as finite sets, so the
checks use integer/combinatorial arithmetic only.
"""

from __future__ import annotations

from argparse import ArgumentParser
from collections import deque
from itertools import product


def hopcroft_karp(vertices, facets):
    """Return a maximum matching as a set of (vertex, facet) pairs."""
    vertices = list(vertices)
    adjacency = {
        v: [f for f, face in facets.items() if v not in face]
        for v in vertices
    }
    pair_v = {v: None for v in vertices}
    pair_f = {f: None for f in facets}
    dist = {}

    def bfs():
        q = deque()
        for v in vertices:
            if pair_v[v] is None:
                dist[v] = 0
                q.append(v)
            else:
                dist[v] = -1
        found = False
        while q:
            v = q.popleft()
            for f in adjacency[v]:
                w = pair_f[f]
                if w is None:
                    found = True
                elif dist[w] < 0:
                    dist[w] = dist[v] + 1
                    q.append(w)
        return found

    def dfs(v):
        for f in adjacency[v]:
            w = pair_f[f]
            if w is None or (dist.get(w, -1) == dist[v] + 1 and dfs(w)):
                pair_v[v] = f
                pair_f[f] = v
                return True
        dist[v] = -1
        return False

    size = 0
    while bfs():
        for v in vertices:
            if pair_v[v] is None and dfs(v):
                size += 1
    return {(v, f) for v, f in pair_v.items() if f is not None}


def graph_connected(vertices, facets):
    nodes = [("V", v) for v in vertices] + [("F", f) for f in facets]
    graph = {node: [] for node in nodes}
    for v in vertices:
        for f, face in facets.items():
            if v not in face:
                graph[("V", v)].append(("F", f))
                graph[("F", f)].append(("V", v))
    seen = {nodes[0]}
    queue = deque(seen)
    while queue:
        node = queue.popleft()
        for w in graph[node]:
            if w not in seen:
                seen.add(w)
                queue.append(w)
    return len(seen) == len(nodes), len(seen), len(nodes)


def base_c(c):
    """Return vertices and facet vertex sets for C_c."""
    if c == 3:
        vertices = {(x, y, z) for x, y, z in product((-1, 1), repeat=3)}
    elif c == 4:
        # The plane removes one cube vertex, meets two incident edges in
        # their interiors, and passes through the old endpoint (1,1,-1) of
        # the third incident edge.
        vertices = {
            (x, y, z) for x, y, z in product((-1, 1), repeat=3)
            if (x, y, z) != (1, 1, 1)
        }
        vertices |= {(1, 0, 1), (0, 1, 1)}
    else:
        raise ValueError("c must be 3 or 4")

    # Each facet is represented by the vertices on its supporting plane.
    tests = {
        ("x", 1): lambda v: v[0] == 1,
        ("x", -1): lambda v: v[0] == -1,
        ("y", 1): lambda v: v[1] == 1,
        ("y", -1): lambda v: v[1] == -1,
        ("z", 1): lambda v: v[2] == 1,
        ("z", -1): lambda v: v[2] == -1,
    }
    if c == 4:
        tests[("cut",)] = lambda v: 2 * v[0] + 2 * v[1] + v[2] == 3
    facets = {name: {v for v in vertices if pred(v)} for name, pred in tests.items()}
    assert len(vertices) == c + 5
    assert len(facets) == c + 3
    assert all(len(face) >= 3 for face in facets.values())
    return vertices, facets


def pyramid(vertices, facets, tag):
    """Combinatorial pyramid: add one apex and a base facet."""
    apex = ("apex", tag)
    old_vertices = set(vertices)
    vertices = old_vertices | {apex}
    facets = {name: set(face) | {apex} for name, face in facets.items()}
    facets[("base", tag)] = old_vertices
    return vertices, facets


def b_factor(q, c):
    """Build B=(Pyr^(q-3) C_c)^* by dualizing incidence."""
    d_vertices, d_facets = base_c(c)
    for r in range(q - 3):
        d_vertices, d_facets = pyramid(d_vertices, d_facets, r)

    # Dual: B vertices are D facets, B facets are D vertices; incidence is
    # reversed.  For the nonincidence graph this is just the complement of
    # the D vertex--facet incidence relation with sides swapped.
    b_vertices = {("Bv", name) for name in d_facets}
    b_facets = {
        ("Bf", vertex): {
            ("Bv", name) for name, face in d_facets.items() if vertex in face
        }
        for vertex in d_vertices
    }
    assert len(b_vertices) == q + c
    assert len(b_facets) == q + c + 2
    return b_vertices, b_facets, d_vertices, d_facets


def a_factor(s):
    """Build A=Delta_2 x Delta_s and selected F=Delta_1 x Delta_s."""
    vertices = {
        ("A", i, j) for i in range(3) for j in range(s + 1)
    }
    facets = {}
    for i in range(3):
        facets[("H", i)] = {
            ("A", r, j) for r in range(3) if r != i for j in range(s + 1)
        }
    for j in range(s + 1):
        facets[("V", j)] = {
            ("A", i, k) for i in range(3) for k in range(s + 1) if k != j
        }
    # The chosen facet is H_2 (rows 0 and 1).
    selected = ("H", 2)
    f_vertices = facets[selected]
    # Facets of F are the two row-edge facets and s+1 column facets.
    f_facets = {
        ("Frow", r): {
            ("A", r, j) for j in range(s + 1)
        }
        for r in (0, 1)
    }
    for j in range(s + 1):
        f_facets[("Fcol", j)] = {
            ("A", i, k) for i in (0, 1) for k in range(s + 1) if k != j
        }
    assert len(vertices) == 3 * s + 3
    assert len(facets) == s + 4
    assert len(f_facets) == s + 3
    assert set().union(*f_facets.values()) == f_vertices
    return vertices, facets, selected, f_vertices, f_facets


def stacked_join(s, q, c):
    """Construct all vertex--facet incidences after strict stacking."""
    av, af, selected, fv, ff = a_factor(s)
    bv, bf, _, _ = b_factor(q, c)
    apex = ("p",)
    vertices = av | bv | {apex}
    facets = {}

    # Retained A facets except selected.
    for name, face in af.items():
        if name != selected:
            facets[("Afac",) + name] = set(face) | bv
    # Retained B facets.
    for name, face in bf.items():
        facets[("Bfac",) + name] = av | set(face)

    # Cone facets over the facets of F, and over the facets of B.
    for name, face in ff.items():
        facets[("L",) + name] = {apex} | set(face) | bv
    for name, face in bf.items():
        facets[("K",) + name] = {apex} | fv | set(face)

    assert len(vertices) == 3 * s + 3 + q + c + 1
    assert len(facets) == (s + 4) + 2 * (q + c + 2) + (s + 3) - 1
    return vertices, facets, av, bv, apex, selected, fv, bf


def explicit_certificate(s, q, c):
    """Build the uniform N-1 matching described in the paper."""
    vertices, facets, av, bv, apex, selected, fv, bf = stacked_join(s, q, c)
    pairs = []
    # Retained A-facets: all row/column facets except the selected row facet.
    pairs.append((("A", 0, 0), ("Afac", "H", 0)))
    pairs.append(( ("A", 1, 0), ("Afac", "H", 1)))
    pairs.append(( ("A", 2, 0), ("Afac", "V", 0)))
    for j in range(1, s + 1):
        pairs.append((("A", 0, j), ("Afac", "V", j)))
    # Cone facets over the two row ridges of F.
    pairs.append((("A", 1, 1), ("L", "Frow", 0)))
    pairs.append((("A", 2, 1), ("L", "Frow", 1)))
    # Cone facets over column ridges (the ridge omits its indexed column).
    for j in range(2, s + 1):
        pairs.append((("A", 1, j), ("L", "Fcol", j)))
    pairs.append((("A", 2, s - 2), ("L", "Fcol", 0)))
    pairs.append((("A", 2, s - 1), ("L", "Fcol", 1)))
    # Cone facets over B facets; all row-2 A vertices miss F.
    bnames = list(bf)
    for j, name in enumerate(bnames):
        pairs.append((("A", 2, 2 + j), ("K",) + name))
    assert len(pairs) == len(av) - 1
    assert len({v for v, _ in pairs}) == len(pairs)
    assert len({f for _, f in pairs}) == len(pairs)
    assert all(v in av and v not in facets[f] for v, f in pairs)

    # Match all B vertices to retained B-induced facets and leave two such
    # facets unused; the new apex uses one of the two.
    bmatch = hopcroft_karp(sorted(bv, key=repr),
                           {("Bfac",) + name: set(av) | set(face)
                            for name, face in bf.items()})
    assert len(bmatch) == len(bv)
    used_bfac = {f for _, f in bmatch}
    available = [f for f in facets if f[0] == "Bfac" and f not in used_bfac]
    assert len(available) == 2
    pairs.extend(bmatch)
    pairs.append((apex, available[0]))
    assert len(pairs) == len(vertices) - 1
    assert len({v for v, _ in pairs}) == len(pairs)
    assert len({f for _, f in pairs}) == len(pairs)
    assert all(v not in facets[f] for v, f in pairs)
    return set(pairs)


def verify(d, c):
    if c not in (3, 4):
        raise ValueError("c must be 3 or 4")
    if (d - c - 3) % 2 or d < (18 if c == 3 else 19):
        raise ValueError("wrong parity or below the stated parameter range")
    s = (d + c + 3) // 2
    q = (d - c - 9) // 2
    vertices, facets, av, bv, apex, selected, fv, bf = stacked_join(s, q, c)
    n = len(vertices)
    m = len(facets)
    assert n == m == 2 * d + 2 * c + 4

    # The surviving A face is contained in exactly the beta B-induced facets.
    containing = [f for f, face in facets.items() if av <= face]
    beta = q + c + 2
    assert len(containing) == beta
    face_intersection = set(vertices)
    for facet in containing:
        face_intersection &= facets[facet]
    assert face_intersection == av
    assert len(av) + beta == n + 1
    a = 3 * s + 3
    alpha = s + 4
    rho = s + 3
    b = q + c
    assert a - alpha == beta + rho
    assert beta - b == 2

    matching = hopcroft_karp(vertices, facets)
    assert len(matching) == n - 1, (d, c, len(matching), n)
    assert all(v not in facets[f] for v, f in matching)
    certificate = explicit_certificate(s, q, c)
    assert len(certificate) == n - 1
    connected, seen, total = graph_connected(vertices, facets)
    assert connected, (d, c, seen, total)

    # The face A gives H >= |V(A)|+beta.  Hopcroft--Karp gives the exact
    # matching number, so the bipartite independence/matching identity gives
    # H = |V|+|F|-nu.  The two independently constructed certificates agree.
    h_witness = len(av) + beta
    h_exact = len(vertices) + len(facets) - len(matching)
    assert h_witness == h_exact == n + 1
    return {
        "d": d,
        "c": c,
        "s": s,
        "q": q,
        "vertices": n,
        "facets": m,
        "beta": beta,
        "matching": len(matching),
        "H": h_exact,
        "connected_nodes": total,
        "witness_vertices": len(av),
    }


def verify_c_bases():
    for c in (3, 4):
        cv, cf = base_c(c)
        mm = hopcroft_karp(cv, cf)
        # This is the dual-side certificate needed after taking a dual.
        # The base nonincidence graph has a matching covering all facets,
        # leaving exactly two vertices (equivalently, B covers all vertices
        # and leaves two facets).
        assert len(mm) == c + 3, (c, len(mm))
        assert len({f for _, f in mm}) == c + 3
    print("C3/C4 base incidence and matching checks passed.")


def main():
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("dimensions", nargs="*", type=int)
    args = parser.parse_args()
    verify_c_bases()
    dims = args.dimensions or [18, 20, 22, 19, 21, 23, 30, 31]
    for d in dims:
        c = 3 if d % 2 == 0 else 4
        print(verify(d, c))
    print("All constant-remainder family checks passed.")


if __name__ == "__main__":
    main()


==> anc/verify_extremal.py <==
#!/usr/bin/env python3
"""Exact combinatorial verifier for the balanced 33-by-33 example.

The construction uses a vertex-truncated 12-gonal prism A, the octahedron B,
their free join, and one strict stacking beyond Delta * B, where Delta is the
new triangular facet of A.  No external package or floating-point arithmetic
is used.
"""

from collections import deque
from fractions import Fraction as F
from itertools import product


def rank(rows):
    """Exact row rank over the rationals."""
    matrix = [list(row) for row in rows if any(row)]
    if not matrix:
        return 0
    row = 0
    for column in range(len(matrix[0])):
        pivot = next((i for i in range(row, len(matrix)) if matrix[i][column]), None)
        if pivot is None:
            continue
        matrix[row], matrix[pivot] = matrix[pivot], matrix[row]
        scale = matrix[row][column]
        matrix[row] = [entry / scale for entry in matrix[row]]
        for i in range(len(matrix)):
            if i != row and matrix[i][column]:
                scale = matrix[i][column]
                matrix[i] = [a - scale * b for a, b in zip(matrix[i], matrix[row])]
        row += 1
        if row == len(matrix):
            break
    return row


def affine_dimension(points):
    """Exact affine dimension of an iterable of coordinate vectors."""
    points = list(points)
    if not points:
        return -1
    origin = points[0]
    return rank([[a - b for a, b in zip(point, origin)] for point in points[1:]])


def build_truncated_prism():
    """Return vertices and facet incidences of the truncated 12-prism."""
    old = {("A", k, sign) for k in range(12) for sign in (-1, 1)}
    removed = ("A", 0, 1)
    cut = {("U", "v"), ("U", 1), ("U", 11)}
    vertices = (old - {removed}) | cut

    facets = {}
    facets[("D",)] = set(cut)
    facets[("T", -1)] = {("A", k, -1) for k in range(12)}
    facets[("T", 1)] = (
        {("A", k, 1) for k in range(1, 12)} | {("U", 1), ("U", 11)}
    )
    facets[("X", 0)] = {
        ("A", 0, -1), ("A", 1, -1), ("A", 1, 1),
        ("U", "v"), ("U", 1),
    }
    facets[("X", 11)] = {
        ("A", 11, -1), ("A", 11, 1), ("A", 0, -1),
        ("U", 11), ("U", "v"),
    }
    for k in range(1, 11):
        facets[("X", k)] = {
            ("A", k, -1), ("A", k, 1),
            ("A", k + 1, -1), ("A", k + 1, 1),
        }

    assert len(vertices) == 26
    assert len(facets) == 15
    assert all(face <= vertices for face in facets.values())
    return vertices, facets


def rational_truncation(vertices, facets):
    """Return and verify exact rational coordinates for the truncated prism."""
    coordinates = {
        ("A", k, sign): (F(k), F(k * k), F(sign))
        for k in range(12) for sign in (-1, 1)
        if (k, sign) != (0, 1)
    }
    coordinates.update({
        ("U", "v"): (F(0), F(0), F(9, 10)),
        ("U", 1): (F(1, 100), F(1, 100), F(1)),
        ("U", 11): (F(1, 100), F(11, 100), F(1)),
    })
    assert set(coordinates) == vertices

    # The original prism inequalities, plus z - 10x <= 9/10.
    inequalities = {}
    for k in range(11):
        inequalities[("X", k)] = (
            (F(2 * k + 1), F(-1), F(0)), F(k * (k + 1))
        )
    inequalities[("X", 11)] = ((F(-11), F(1), F(0)), F(0))
    inequalities[("T", 1)] = ((F(0), F(0), F(1)), F(1))
    inequalities[("T", -1)] = ((F(0), F(0), F(-1)), F(1))
    inequalities[("D",)] = ((F(-10), F(0), F(1)), F(9, 10))

    equality_sets = {}
    for name, (normal, bound) in inequalities.items():
        equality_sets[name] = {
            vertex for vertex, point in coordinates.items()
            if sum(a * b for a, b in zip(normal, point)) == bound
        }
        for point in coordinates.values():
            assert sum(a * b for a, b in zip(normal, point)) <= bound
    assert equality_sets == facets
    assert affine_dimension(coordinates.values()) == 3
    assert all(
        affine_dimension(coordinates[vertex] for vertex in face) == 2
        for face in equality_sets.values()
    )
    return coordinates, inequalities


def rational_stacked_join(a_vertices, a_facets, final_facets):
    """Verify exact coordinates and every supporting facet of the 7-polytope."""
    a_coordinates, a_inequalities = rational_truncation(a_vertices, a_facets)
    coordinates = {
        vertex: point + (F(0), F(0), F(0), F(0))
        for vertex, point in a_coordinates.items()
    }
    for i in range(3):
        for sign in (-1, 1):
            vector = [F(0)] * 3
            vector[i] = F(sign)
            coordinates[("B", i, sign)] = (F(0), F(0), F(0), *vector, F(1))

    old = {}
    for name, (normal, bound) in a_inequalities.items():
        old[("Afac",) + name] = (normal + (F(0), F(0), F(0), bound), bound)
    for signs in product((-1, 1), repeat=3):
        old[("Y", signs)] = (
            (F(0), F(0), F(0), *map(F, signs), F(-1)), F(0)
        )

    selected_name = ("Afac", "D")
    selected_normal, selected_bound = old.pop(selected_name)
    selected_vertices = a_facets[("D",)] | {
        ("B", i, sign) for i in range(3) for sign in (-1, 1)
    }
    dimension = len(selected_normal)
    barycenter = tuple(
        sum(coordinates[vertex][j] for vertex in selected_vertices) / len(selected_vertices)
        for j in range(dimension)
    )
    delta = F(1, 100000)
    apex = tuple(a + delta * b for a, b in zip(barycenter, selected_normal))
    coordinates[("p",)] = apex

    def slack(inequality, point):
        normal, bound = inequality
        return sum(a * b for a, b in zip(normal, point)) - bound

    selected_score = slack((selected_normal, selected_bound), apex)
    assert selected_score > 0
    assert all(slack(inequality, apex) < 0 for inequality in old.values())

    inequalities = dict(old)
    horizons = {
        ("NT",): old[("Afac", "T", 1)],
        ("NX", 0): old[("Afac", "X", 0)],
        ("NX", 11): old[("Afac", "X", 11)],
    }
    for signs in product((-1, 1), repeat=3):
        horizons[("NY", signs)] = old[("Y", signs)]
    for name, (normal, bound) in horizons.items():
        horizon_score = slack((normal, bound), apex)
        cone_normal = tuple(
            selected_score * a - horizon_score * b
            for a, b in zip(normal, selected_normal)
        )
        cone_bound = selected_score * bound - horizon_score * selected_bound
        inequalities[name] = (cone_normal, cone_bound)

    incidence = {}
    for name, inequality in inequalities.items():
        face = set()
        for vertex, point in coordinates.items():
            score = slack(inequality, point)
            assert score <= 0, (name, vertex, score)
            if score == 0:
                face.add(vertex)
        incidence[name] = face
    assert incidence == final_facets
    assert affine_dimension(coordinates.values()) == 7
    assert all(
        affine_dimension(coordinates[vertex] for vertex in face) == 6
        for face in incidence.values()
    )
    for vertex in coordinates:
        incident_normals = [
            inequalities[name][0] for name, face in incidence.items() if vertex in face
        ]
        assert rank(incident_normals) == 7


def build_stacked_join():
    """Return the 33 vertices and 33 facet incidences of the final polytope."""
    a_vertices, a_facets = build_truncated_prism()
    b_vertices = {("B", i, sign) for i in range(3) for sign in (-1, 1)}
    apex = ("p",)
    vertices = a_vertices | b_vertices | {apex}

    facets = {}
    # Retained facets H * B, H != Delta.
    for name, face in a_facets.items():
        if name != ("D",):
            facets[("Afac",) + name] = set(face) | b_vertices

    # Facets A * Y_epsilon inherited from the octahedron.
    for signs in product((-1, 1), repeat=3):
        b_face = {("B", i, signs[i]) for i in range(3)}
        facets[("Y", signs)] = a_vertices | b_face

    # Three cone facets over the Delta-edges adjacent to T+, X0, X11.
    delta_edges = {
        ("NT",): {("U", 1), ("U", 11)},
        ("NX", 0): {("U", "v"), ("U", 1)},
        ("NX", 11): {("U", "v"), ("U", 11)},
    }
    for name, edge in delta_edges.items():
        facets[name] = {apex} | set(edge) | b_vertices

    # Eight cone facets over Delta * (octahedron facet).
    delta = a_facets[("D",)]
    for signs in product((-1, 1), repeat=3):
        b_face = {("B", i, signs[i]) for i in range(3)}
        facets[("NY", signs)] = {apex} | delta | b_face

    assert len(vertices) == 33
    assert len(facets) == 33
    assert all(face <= vertices for face in facets.values())
    rational_stacked_join(a_vertices, a_facets, facets)
    return vertices, facets, a_vertices


def maximum_matching(vertices, facets):
    """Compute one maximum nonincidence matching by augmenting paths."""
    adjacency = {
        vertex: [facet for facet, face in facets.items() if vertex not in face]
        for vertex in vertices
    }
    matched_facet = {}

    def augment(vertex, seen):
        for facet in adjacency[vertex]:
            if facet in seen:
                continue
            seen.add(facet)
            if facet not in matched_facet or augment(matched_facet[facet], seen):
                matched_facet[facet] = vertex
                return True
        return False

    for vertex in sorted(vertices, key=repr):
        augment(vertex, set())
    return sorted(((vertex, facet) for facet, vertex in matched_facet.items()), key=repr)


def verify():
    vertices, facets, witness = build_stacked_join()
    containing = [name for name, face in facets.items() if witness <= face]
    hall_upper = len(facets) - len(containing) + len(vertices) - len(witness)
    assert len(containing) == 8
    assert hall_upper == 32

    matching = maximum_matching(vertices, facets)
    assert len(matching) == 32
    assert len({vertex for vertex, _ in matching}) == 32
    assert len({facet for _, facet in matching}) == 32
    assert all(vertex not in facets[facet] for vertex, facet in matching)

    nodes = [("V", vertex) for vertex in vertices]
    nodes += [("F", facet) for facet in facets]
    graph = {node: [] for node in nodes}
    for vertex in vertices:
        for facet, face in facets.items():
            if vertex not in face:
                graph[("V", vertex)].append(("F", facet))
                graph[("F", facet)].append(("V", vertex))
    seen = {nodes[0]}
    queue = deque(seen)
    while queue:
        node = queue.popleft()
        for neighbor in graph[node]:
            if neighbor not in seen:
                seen.add(neighbor)
                queue.append(neighbor)
    assert len(seen) == len(nodes)

    return {
        "vertices": len(vertices),
        "facets": len(facets),
        "witness_vertices": len(witness),
        "containing_facets": len(containing),
        "matching_number": len(matching),
        "connected_nodes": len(seen),
        "matching": matching,
    }


if __name__ == "__main__":
    result = verify()
    certificate = result.pop("matching")
    print(result)
    for vertex, facet in certificate:
        print(repr(vertex), "<->", repr(facet))
    print("Balanced 33-by-33 example verified exactly.")


==> anc/verify_family.py <==
#!/usr/bin/env python3
"""Exact verifier for the rational family Q_{d,n}, d >= 7, n >= 2^(d-4) + 6.

The program uses only Python's standard library and exact rational arithmetic.
It reconstructs the vertices, supporting inequalities, incidences, matching,
and nonincidence graph from the parameters (d, n); it stores no precomputed
incidence table.  Parameters are given on the command line either as "d:n"
pairs or as bare integers n, which are interpreted in dimension seven.
"""

from argparse import ArgumentParser
from fractions import Fraction as F
from itertools import product


def rank(matrix):
    """Return the rank of a rational matrix by exact row reduction."""
    rows = [list(row) for row in matrix]
    pivot_row = 0
    columns = len(rows[0]) if rows else 0
    for column in range(columns):
        pivot = next(
            (i for i in range(pivot_row, len(rows)) if rows[i][column]), None
        )
        if pivot is None:
            continue
        rows[pivot_row], rows[pivot] = rows[pivot], rows[pivot_row]
        for i in range(len(rows)):
            if i != pivot_row and rows[i][column]:
                factor = rows[i][column] / rows[pivot_row][column]
                rows[i] = [
                    value - factor * pivot_value
                    for value, pivot_value in zip(rows[i], rows[pivot_row])
                ]
        pivot_row += 1
    return pivot_row


def dot(left, right):
    return sum(a * b for a, b in zip(left, right))


def verify(d, n):
    """Verify the complete exact certificate for one pair (d, n)."""
    m = d - 4
    if m < 3:
        raise ValueError("d must be at least 7")
    if n < 2 ** m + 6:
        raise ValueError("n must be at least 2^(d-4) + 6")
    delta = F(1, 100)

    # Coordinates are (x, y, z, u_1, ..., u_m, t).
    vertices = {}
    for k in range(n):
        for sign in (-1, 1):
            vertices[("A", k, sign)] = (
                F(k), F(k * k), F(sign), *([F(0)] * m), F(0)
            )
    for index in range(m):
        for sign in (-1, 1):
            vector = [F(0)] * m
            vector[index] = F(sign)
            vertices[("B", index, sign)] = (
                F(0), F(0), F(0), *vector, F(1)
            )
    vertices[("p",)] = (
        F(1, 5) + delta,
        F(1, 5) - delta,
        F(0), *([F(0)] * m), F(3, 5),
    )

    # Every inequality is stored as normal . point <= bound.
    selected = (
        (F(1), F(-1), F(0), *([F(0)] * m), F(0)), F(0)
    )
    old = {}
    for k in range(1, n - 1):
        constant = F(k * (k + 1))
        old[("X", k)] = (
            (F(2 * k + 1), F(-1), F(0), *([F(0)] * m), constant),
            constant,
        )
    old[("X", n - 1)] = (
        (F(-(n - 1)), F(1), F(0), *([F(0)] * m), F(0)), F(0)
    )
    old[("T", 1)] = (
        (F(0), F(0), F(1), *([F(0)] * m), F(1)), F(1)
    )
    old[("T", -1)] = (
        (F(0), F(0), F(-1), *([F(0)] * m), F(1)), F(1)
    )
    for signs in product((-1, 1), repeat=m):
        old[("Y", signs)] = (
            (F(0), F(0), F(0), *map(F, signs), F(-1)), F(0)
        )

    apex = vertices[("p",)]
    selected_score = dot(selected[0], apex) - selected[1]
    assert selected_score == F(1, 50)
    for facet, (normal, bound) in old.items():
        assert dot(normal, apex) - bound < 0, (d, n, facet, "not beneath")

    inequalities = dict(old)
    horizons = {
        ("NT", -1): old[("T", -1)],
        ("NT", 1): old[("T", 1)],
        ("NX", 1): old[("X", 1)],
        ("NX", n - 1): old[("X", n - 1)],
    }
    for signs in product((-1, 1), repeat=m):
        horizons[("NY", signs)] = old[("Y", signs)]
    for facet, (normal, bound) in horizons.items():
        horizon_score = dot(normal, apex) - bound
        cone_normal = tuple(
            selected_score * value - horizon_score * selected_value
            for value, selected_value in zip(normal, selected[0])
        )
        inequalities[facet] = (cone_normal, selected_score * bound)

    assert len(vertices) == 2 * n + 2 * m + 1
    assert len(inequalities) == n + 5 + 2 ** (m + 1)

    incidence = {}
    for facet, (normal, bound) in inequalities.items():
        equality = set()
        for vertex, point in vertices.items():
            score = dot(normal, point) - bound
            assert score <= 0, (d, n, facet, vertex, score)
            if score == 0:
                equality.add(vertex)
        incidence[facet] = equality

    def affine_dimension(keys):
        points = [vertices[key] for key in keys]
        base = points[0]
        return rank([
            [coordinate - origin for coordinate, origin in zip(point, base)]
            for point in points[1:]
        ])

    assert affine_dimension(vertices) == d
    for facet, equality in incidence.items():
        assert affine_dimension(equality) == d - 1, (d, n, facet, "not a facet")
    for vertex in vertices:
        normals = [
            inequalities[facet][0]
            for facet, equality in incidence.items()
            if vertex in equality
        ]
        assert rank(normals) == d, (d, n, vertex, "normal rank")

    a_vertices = {vertex for vertex in vertices if vertex[0] == "A"}
    containing_a = [
        facet for facet, equality in incidence.items() if a_vertices <= equality
    ]
    assert len(containing_a) == 2 ** m
    hall_upper = (
        len(inequalities) - len(containing_a) + len(vertices) - len(a_vertices)
    )
    assert hall_upper == n + 2 ** m + 2 * m + 6
    assert hall_upper < min(len(vertices), len(inequalities))

    # The uniform matching from the paper.
    matching = [(("A", j - 1, -1), ("X", j)) for j in range(1, n)]
    matching.append((("A", n - 1, -1), ("T", 1)))
    matching.append((("A", 0, 1), ("T", -1)))
    cone_facets = [("NT", 1), ("NT", -1), ("NX", 1), ("NX", n - 1)]
    cone_facets += [
        ("NY", signs) for signs in product((-1, 1), repeat=m)
    ]
    for offset, facet in enumerate(cone_facets):
        matching.append((("A", 2 + offset, 1), facet))
    for index in range(m):
        one_minus = tuple(-1 if j == index else 1 for j in range(m))
        one_plus = tuple(1 if j == index else -1 for j in range(m))
        matching.append((("B", index, 1), ("Y", one_minus)))
        matching.append((("B", index, -1), ("Y", one_plus)))
    matching.append((("p",), ("Y", tuple([1] * m))))

    assert len(matching) == n + 2 ** m + 2 * m + 6 == hall_upper
    assert len({vertex for vertex, _ in matching}) == len(matching)
    assert len({facet for _, facet in matching}) == len(matching)
    for vertex, facet in matching:
        assert vertex in vertices, (d, n, vertex, "unknown vertex")
        assert facet in incidence, (d, n, facet, "unknown facet")
        assert vertex not in incidence[facet], (
            d, n, vertex, facet, "incident pair"
        )

    nodes = [("V", vertex) for vertex in vertices]
    nodes += [("F", facet) for facet in inequalities]
    adjacency = {node: set() for node in nodes}
    for facet, equality in incidence.items():
        for vertex in vertices:
            if vertex not in equality:
                adjacency[("V", vertex)].add(("F", facet))
                adjacency[("F", facet)].add(("V", vertex))
    seen = {nodes[0]}
    stack = [nodes[0]]
    while stack:
        node = stack.pop()
        for neighbor in adjacency[node] - seen:
            seen.add(neighbor)
            stack.append(neighbor)
    assert len(seen) == len(nodes)

    return {
        "d": d,
        "n": n,
        "vertices": len(vertices),
        "facets": len(inequalities),
        "matching_number": len(matching),
        "connected_nodes": len(seen),
    }


def parse_parameter(token):
    """Parse "d:n" into (d, n); a bare integer n means dimension seven."""
    if ":" in token:
        dimension, size = token.split(":", 1)
        return int(dimension), int(size)
    return 7, int(token)


DEFAULT_SUITE = [
    "7:14", "7:15", "7:16", "7:20", "7:50", "7:100",
    "8:22", "8:30", "9:38", "10:70",
]


def main():
    parser = ArgumentParser(description=__doc__)
    parser.add_argument(
        "parameters", nargs="*",
        help='parameters "d:n" or bare "n" for dimension seven '
             "(default: %s)" % " ".join(DEFAULT_SUITE),
    )
    tokens = parser.parse_args().parameters or DEFAULT_SUITE
    for token in tokens:
        print(verify(*parse_parameter(token)))
    print("All exact parameterized-family checks passed.")


if __name__ == "__main__":
    main()


==> anc/verify_prismatic_family.py <==
#!/usr/bin/env python3
"""Exact combinatorial verifier for the prismatic family S_{l,m,k}.

The construction stacks strictly beyond F * B_m in A * B_m, where
A = D_k x [0,1]^l is a prism power of a vertex-truncated (k-1)-gonal prism
and F = Delta x [0,1]^l is the prismatic triangular facet.  The program
rebuilds every vertex-facet incidence, checks the face-count formulas, the
inherited Hall bound, a maximum matching, and connectedness, and re-derives
the record table of the paper by brute force.
"""

from argparse import ArgumentParser
from collections import deque
from itertools import product


def truncated_prism(t):
    """Facet incidences of a t-prism after truncating the vertex (0,+)."""
    old = {("A", j, sign) for j in range(t) for sign in (-1, 1)}
    delta = {("U", "v"), ("U", 1), ("U", t - 1)}
    vertices = old - {("A", 0, 1)} | delta
    facets = {
        ("D",): set(delta),
        ("T", -1): {("A", j, -1) for j in range(t)},
        ("T", 1): (
            {("A", j, 1) for j in range(1, t)}
            | {("U", 1), ("U", t - 1)}
        ),
        ("X", 0): {
            ("A", 0, -1), ("A", 1, -1), ("A", 1, 1),
            ("U", "v"), ("U", 1),
        },
        ("X", t - 1): {
            ("A", t - 1, -1), ("A", t - 1, 1), ("A", 0, -1),
            ("U", t - 1), ("U", "v"),
        },
    }
    for j in range(1, t - 1):
        facets[("X", j)] = {
            ("A", j, -1), ("A", j, 1),
            ("A", j + 1, -1), ("A", j + 1, 1),
        }
    assert len(vertices) == 2 * t + 2
    assert len(facets) == t + 3
    return vertices, facets


def b_factor(m):
    """Small m-polytope with exactly two more facets than vertices."""
    if m == 3:
        vertices = {("B", i, sign) for i in range(3) for sign in (-1, 1)}
        facets = {
            ("Y", signs): {("B", i, signs[i]) for i in range(3)}
            for signs in product((-1, 1), repeat=3)
        }
        return vertices, facets

    vertices = {("W", i) for i in range(4)} | {("C", 1), ("C", -1)}
    facets = {
        ("F", i, sign): {("W", j) for j in range(4) if j != i} | {("C", sign)}
        for i in range(4) for sign in (-1, 1)
    }
    for dimension in range(5, m + 1):
        apex = ("Pyr", dimension)
        old_vertices = set(vertices)
        vertices.add(apex)
        facets = {name: face | {apex} for name, face in facets.items()}
        facets[("Base", dimension)] = old_vertices
    assert len(vertices) == m + 2
    assert len(facets) == m + 4
    return vertices, facets


def prism_power(vertices, facets, ell):
    """Product with the cube [0,1]^ell, as vertex-facet incidences."""
    cubes = list(product((0, 1), repeat=ell))
    new_vertices = {(v, eps) for v in vertices for eps in cubes}
    new_facets = {}
    for name, face in facets.items():
        new_facets[("AF",) + name] = {(v, eps) for v in face for eps in cubes}
    for i in range(ell):
        for s in (0, 1):
            new_facets[("Cube", i, s)] = {
                (v, eps) for v in vertices for eps in cubes if eps[i] == s
            }
    return new_vertices, new_facets, cubes


def stacked_prismatic(ell, m, k):
    """Construct all vertex-facet incidences of S_{ell,m,k}."""
    assert ell >= 0 and m >= 3 and k >= 4
    beta = 8 if m == 3 else m + 4
    assert (2 ** (ell + 1) - 1) * k >= beta + 4 * ell + 5, "criterion fails"

    t = k - 1
    d_vertices, d_facets = truncated_prism(t)
    a_vertices, a_facets, cubes = prism_power(d_vertices, d_facets, ell)
    assert len(a_vertices) == 2 ** (ell + 1) * k
    assert len(a_facets) == k + 2 + 2 * ell

    b_vertices, b_facets = b_factor(m)
    apex = ("p",)
    vertices = a_vertices | b_vertices | {apex}

    selected = ("AF", "D")
    facets = {}
    for name, face in a_facets.items():
        if name != selected:
            facets[("Afac",) + name] = set(face) | b_vertices
    for name, face in b_facets.items():
        facets[("Bfac",) + name] = a_vertices | set(face)

    # Ridges of F * B: (facets of F) * B and F * (facets of B).
    delta_edges = {
        ("ND", "T"): {("U", 1), ("U", t - 1)},
        ("ND", "X0"): {("U", "v"), ("U", 1)},
        ("ND", "Xlast"): {("U", "v"), ("U", t - 1)},
    }
    f_vertices = a_facets[selected]
    for name, edge in delta_edges.items():
        ridge = {(v, eps) for v in edge for eps in cubes}
        facets[name] = {apex} | ridge | b_vertices
    for i in range(ell):
        for s in (0, 1):
            ridge = {(v, eps) for (v, eps) in f_vertices if eps[i] == s}
            facets[("NC", i, s)] = {apex} | ridge | b_vertices
    for name, face in b_facets.items():
        facets[("NB",) + name] = {apex} | set(f_vertices) | set(face)

    expected_v = 2 ** (ell + 1) * k + beta - 1
    expected_f = k + 2 * beta + 4 * ell + 4
    assert len(vertices) == expected_v, (len(vertices), expected_v)
    assert len(facets) == expected_f, (len(facets), expected_f)
    assert all(face <= vertices for face in facets.values())
    return vertices, facets, a_vertices


def maximum_matching(vertices, facets):
    adjacency = {
        vertex: [facet for facet, face in facets.items() if vertex not in face]
        for vertex in vertices
    }
    matched = {}

    def augment(vertex, seen):
        for facet in adjacency[vertex]:
            if facet in seen:
                continue
            seen.add(facet)
            if facet not in matched or augment(matched[facet], seen):
                matched[facet] = vertex
                return True
        return False

    for vertex in sorted(vertices, key=repr):
        augment(vertex, set())
    return {(vertex, facet) for facet, vertex in matched.items()}


def verify(ell, m, k):
    vertices, facets, witness = stacked_prismatic(ell, m, k)
    beta = 8 if m == 3 else m + 4
    containing = [name for name, face in facets.items() if witness <= face]
    assert len(containing) == beta
    hall_upper = len(facets) - beta + len(vertices) - len(witness)
    assert hall_upper == len(facets) - 1
    assert hall_upper < min(len(vertices), len(facets)) + 1
    assert hall_upper < len(vertices)

    matching = maximum_matching(vertices, facets)
    assert len(matching) <= hall_upper
    assert all(vertex not in facets[facet] for vertex, facet in matching)

    nodes = [("V", vertex) for vertex in vertices]
    nodes += [("F", facet) for facet in facets]
    graph = {node: [] for node in nodes}
    for vertex in vertices:
        for facet, face in facets.items():
            if vertex not in face:
                graph[("V", vertex)].append(("F", facet))
                graph[("F", facet)].append(("V", vertex))
    seen = {nodes[0]}
    queue = deque(seen)
    while queue:
        node = queue.popleft()
        for neighbor in graph[node]:
            if neighbor not in seen:
                seen.add(neighbor)
                queue.append(neighbor)
    assert len(seen) == len(nodes)
    return {
        "d": ell + m + 4,
        "ell": ell,
        "m": m,
        "k": k,
        "vertices": len(vertices),
        "facets": len(facets),
        "hall_upper": hall_upper,
        "matching_number": len(matching),
        "connected_nodes": len(seen),
    }


PAPER_TABLE = {
    8: (1, 6, 31, 30), 9: (1, 6, 31, 30), 10: (1, 6, 32, 32),
    11: (1, 7, 37, 35), 12: (1, 7, 38, 37), 13: (1, 7, 39, 39),
    14: (2, 4, 43, 40), 15: (2, 4, 44, 42), 16: (2, 4, 45, 44),
    17: (2, 4, 46, 46),
}


def check_table():
    """Re-derive the record table by brute force over ell and k."""
    for d, (ell, k, f0, fd) in sorted(PAPER_TABLE.items()):
        best = None
        for try_ell in range(0, 10):
            m = d - try_ell - 4
            if m < 3:
                continue
            beta = 8 if m == 3 else m + 4
            for try_k in range(4, 500):
                if (2 ** (try_ell + 1) - 1) * try_k < beta + 4 * try_ell + 5:
                    continue
                v = 2 ** (try_ell + 1) * try_k + beta - 1
                f = try_k + 2 * beta + 4 * try_ell + 4
                candidate = (max(v, f), v, f, try_ell, try_k)
                if best is None or candidate < best:
                    best = candidate
        assert best is not None
        assert (best[1], best[2]) == (f0, fd), (d, best)
        assert (best[3], best[4]) == (ell, k), (d, best)
    print("Record table re-derived and confirmed for d = 8..17.")


def parse_parameter(token):
    parts = token.split(":")
    if len(parts) != 3:
        raise ValueError("parameters must be given as ell:m:k")
    return tuple(int(part) for part in parts)


def main():
    parser = ArgumentParser(description=__doc__)
    parser.add_argument("parameters", nargs="*", type=parse_parameter,
                        help="triples ell:m:k")
    requested = parser.parse_args().parameters
    if not requested:
        check_table()
        requested = [(0, 3, 13)]
        requested += [
            (ell, d - ell - 4, k)
            for d, (ell, k, _, _) in sorted(PAPER_TABLE.items())
        ]
        requested += [(3, 5, 4), (1, 10, 10)]
    for ell, m, k in requested:
        print(verify(ell, m, k))
    print("All exact prismatic-family checks passed.")


if __name__ == "__main__":
    main()

